Fast Generation of Spatially Embedded Random Networks

Spatially Embedded Random Networks such as the Waxman random graph have been used in a variety of settings for synthesizing networks. However, little thought has been put into fast generation of these networks. Existing techniques are $O(n^2)$ where $n$ is the number of nodes in the graph. In this paper we present an $O(n + e)$ algorithm, where $e$ is the number of edges.

==> create_pdfs.sh <==
#!/bin/bash
rsync Plots/*pdf PDF_Plots/
cd PDF_Plots/
for FILE in *pdf
do
   NEWNAME=`echo $FILE | sed -e 's/-eps-converted-to//' | sed -e 's/-0.eps-converted-to//'`
   mv $FILE $NEWNAME
done

